The statistics of fixation times for systems with recruitment

We investigate the statistics of the time taken for a system driven by recruitment to reach fixation. Our model describes a series of experiments where a population is confronted with two identical options, resulting in the system fixating on one of the options. For a specific population size, we show that the time distribution behaves like an inverse Gaussian with an exponential decay. Varying the population size reveals that the timescale of the decay depends on the population size and allows the critical population number, below which fixation occurs, to be estimated from experimental data.

==> supplementary_material.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     77660,       2221]
NotebookOptionsPosition[     73054,       2082]
NotebookOutlinePosition[     73397,       2097]
CellTagsIndexPosition[     73354,       2094]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
To find the distribution function for general \[Lambda] we consider the \
Backwards Fokker Planck equation \
\>", "Text",
 CellChangeTimes->{{3.6065484208433*^9, 3.6065484564493365`*^9}, {
  3.606548497715697*^9, 3.6065487089117765`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"\[PartialD]", "G"}], 
     RowBox[{"\[PartialD]", "t"}]], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "z"}], 
      FractionBox[
       RowBox[{"\[PartialD]", "G"}], 
       RowBox[{"\[PartialD]", "x"}]]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["x", "2"]}], "\[Lambda]"], 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[PartialD]", "2"], "G"}], 
       RowBox[{"\[PartialD]", 
        SuperscriptBox["x", "2"]}]]}]}]}], ","}], 
  TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{
  3.606548697913148*^9, 3.606548728739911*^9, {3.6065563973558273`*^9, 
   3.606556404022208*^9}}],

Cell["\<\
with absorbing boundary conditions\
\>", "Text",
 CellChangeTimes->{{3.6065484208433*^9, 3.6065484564493365`*^9}, {
  3.606548497715697*^9, 3.6065487411886225`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"G", "(", 
     RowBox[{
      RowBox[{"x", "=", "1"}], ",", "t"}], ")"}], "=", "0"}], ",", 
   RowBox[{
    RowBox[{"G", "(", 
     RowBox[{
      RowBox[{"x", "=", 
       RowBox[{"-", "1"}]}], ",", "t"}], ")"}], "=", "0"}], ","}], 
  TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{{3.606548697913148*^9, 3.606548727630847*^9}, {
  3.6065564071123853`*^9, 3.606556410085555*^9}}],

Cell["\<\
so that the dynamics are stopped when the system reaches either of the two \
bistable states. The initial condition is given by G(z,0)=1 for z \[Element] \
[-1,1], since a system initialised in the domain must by definition remain in \
the domain at time t=0.

We first separate variables G(x,t)=g(x)T(t) and observe that T(t)=exp (-Ft). \
Here F is the eigenvalue and g(x) satisfies  \
\>", "Text",
 CellChangeTimes->{{3.6065484208433*^9, 3.6065484564493365`*^9}, {
  3.606548497715697*^9, 3.606548754331374*^9}, {3.606556412822712*^9, 
  3.606556417098956*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "x"}], " ", 
      RowBox[{"g", "'"}], 
      RowBox[{"(", "x", ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["x", "2"]}], 
       RowBox[{"2", "\[Lambda]"}]], 
      RowBox[{"g", "''"}], 
      RowBox[{"(", "x", ")"}]}], "+", 
     RowBox[{"Fg", "(", "x", ")"}]}], "=", "0"}], ","}], 
  TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{
  3.606548697913148*^9, 3.606548728739911*^9, {3.606548766553074*^9, 
   3.606548791779516*^9}, 3.60655637886977*^9, {3.606556419684104*^9, 
   3.6065564297846823`*^9}}],

Cell["which has general solution", "Text",
 CellChangeTimes->{{3.6065484208433*^9, 3.6065484564493365`*^9}, {
  3.606548497715697*^9, 3.606548754331374*^9}, {3.6065488012920604`*^9, 
  3.606548806145338*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "x"}], " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"g", "[", "x", "]"}], ",", "x"}], "]"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["x", "2"]}], 
       RowBox[{"2", "\[Lambda]"}]], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"g", "[", "x", "]"}], ",", "x"}], "]"}], ",", "x"}], 
       "]"}]}], "+", 
     RowBox[{"F", " ", 
      RowBox[{"g", "[", "x", "]"}]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{"g", "[", "x", "]"}], ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.594558952523611*^9, 3.5945589983249826`*^9}, {
   3.6049043773315234`*^9, 3.6049043855779953`*^9}, {3.6049048678625803`*^9, 
   3.6049048686606255`*^9}, {3.606556226706066*^9, 3.606556233669465*^9}, 
   3.6065563766946454`*^9, {3.6065564326528463`*^9, 3.606556548919496*^9}, {
   3.6065565993443804`*^9, 3.60655660424066*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"g", "[", "x", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], 
       FractionBox[
        RowBox[{"1", "-", "\[Lambda]"}], "2"]], " ", 
      RowBox[{"C", "[", "1", "]"}], " ", 
      RowBox[{"LegendreP", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Lambda]"}], "+", 
             RowBox[{"8", " ", "F", " ", "\[Lambda]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "2"]}]}]]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Lambda]"}], ",", "x"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], 
       FractionBox[
        RowBox[{"1", "-", "\[Lambda]"}], "2"]], " ", 
      RowBox[{"C", "[", "2", "]"}], " ", 
      RowBox[{"LegendreQ", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[Lambda]"}], "+", 
             RowBox[{"8", " ", "F", " ", "\[Lambda]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "2"]}]}]]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Lambda]"}], ",", "x"}], "]"}]}]}]}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6049043866590567`*^9, 3.6049048694466705`*^9, 3.6065562351685505`*^9, 
   3.6065564473086843`*^9, {3.6065564912771993`*^9, 3.6065565494305253`*^9}, {
   3.606556591895954*^9, 3.606556604679685*^9}}]
}, Open  ]],

Cell["i.e.", "Text",
 CellChangeTimes->{{3.6065484208433*^9, 3.6065484564493365`*^9}, {
  3.606548497715697*^9, 3.606548754331374*^9}, {3.6065488012920604`*^9, 
  3.606548806145338*^9}, {3.6065489142885237`*^9, 3.6065489148195543`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"g", "(", "x", ")"}], " ", "=", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["x", "2"]}], ")"}], 
      RowBox[{"-", 
       FractionBox["\[Mu]", "2"]}]], " ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C", "[", "1", "]"}], " ", 
       RowBox[{"LegendreP", "[", 
        RowBox[{"\[Nu]", ",", "\[Mu]", ",", "x"}], "]"}]}], "+", " ", 
      RowBox[{
       RowBox[{"C", "[", "2", "]"}], " ", 
       RowBox[{"LegendreQ", "[", 
        RowBox[{"\[Nu]", ",", "\[Mu]", ",", "x"}], "]"}]}]}], "]"}]}], ","}], 
  TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{
  3.606548697913148*^9, 3.606548728739911*^9, {3.606548766553074*^9, 
   3.606548791779516*^9}, {3.6065489415360823`*^9, 3.606549024356819*^9}, 
   3.606556363054865*^9, {3.6065564513309145`*^9, 3.6065564588853464`*^9}, {
   3.6065565532107415`*^9, 3.6065565544938145`*^9}}],

Cell["where", "Text",
 CellChangeTimes->{{3.6065484208433*^9, 3.6065484564493365`*^9}, {
  3.606548497715697*^9, 3.606548754331374*^9}, {3.6065488012920604`*^9, 
  3.606548806145338*^9}, {3.6065489142885237`*^9, 3.6065489148195543`*^9}, {
  3.6065490303971643`*^9, 3.6065490307471848`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "\[Lambda]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", " ", "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "\[Lambda]"}], "+", 
        RowBox[{"8", " ", "F", " ", "\[Lambda]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Lambda]", "2"]}]}]]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6049048008067446`*^9, 3.6049048078991504`*^9}, {
  3.6049048747859764`*^9, 3.6049048810533347`*^9}, {3.604910599778427*^9, 
  3.6049107288338084`*^9}, {3.606556330655012*^9, 3.606556337319393*^9}}],

Cell["\<\
and LegendreP[\[Nu],\[Mu],z] and LegendreQ[\[Nu],\[Mu],z] are associated \
Legendre functions. Using the change of variable\
\>", "Text",
 CellChangeTimes->{{3.6065484208433*^9, 3.6065484564493365`*^9}, {
  3.606548497715697*^9, 3.606548754331374*^9}, {3.6065488012920604`*^9, 
  3.606548806145338*^9}, {3.6065489142885237`*^9, 3.6065489148195543`*^9}, {
  3.606549388394641*^9, 3.6065494201414566`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"\[Theta]", " ", "=", " ", 
    RowBox[{"ArcCos", "[", "z", "]"}]}], ","}], 
  TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{
  3.606548697913148*^9, 3.606548728739911*^9, {3.606548766553074*^9, 
   3.606548791779516*^9}, {3.6065489415360823`*^9, 3.606549024356819*^9}, {
   3.6065494282029176`*^9, 3.606549441163659*^9}}],

Cell["we may apply the expansions", "Text",
 CellChangeTimes->{{3.6065484208433*^9, 3.6065484564493365`*^9}, {
  3.606548497715697*^9, 3.606548754331374*^9}, {3.6065488012920604`*^9, 
  3.606548806145338*^9}, {3.6065489142885237`*^9, 3.6065489148195543`*^9}, {
  3.606549388394641*^9, 3.6065494201414566`*^9}, {3.6065494604227605`*^9, 
  3.606549467044139*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"LegendreP", "[", 
    RowBox[{"\[Nu]", ",", "\[Mu]", ",", "z"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["2", 
      RowBox[{"\[Mu]", "+", "1"}]], 
     RowBox[{"\[Sqrt]", "\[Pi]"}]], 
    SuperscriptBox["Sin", "\[Mu]"], "\[Theta]", " ", 
    FractionBox[
     RowBox[{"\[CapitalGamma]", "(", 
      RowBox[{"\[Nu]", "+", "\[Mu]", "+", "1"}], ")"}], 
     RowBox[{"\[CapitalGamma]", "(", 
      RowBox[{"\[Nu]", "+", 
       RowBox[{"3", "/", "2"}]}], ")"}]], 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[Sum]", "\[Infinity]"], 
      RowBox[{"k", "=", "0"}]], 
     RowBox[{
      SubscriptBox["L", 
       RowBox[{"k", ",", "F", ",", "\[Lambda]"}]], 
      RowBox[{"Sin", "(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Nu]", "+", "\[Mu]", "+", 
          RowBox[{"2", "k"}], "+", "1"}], ")"}], "\[Theta]"}], ")"}]}]}]}]}], 
  TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{
  3.606548697913148*^9, 3.606548728739911*^9, {3.606548766553074*^9, 
   3.606548791779516*^9}, {3.6065489415360823`*^9, 3.606549024356819*^9}, {
   3.606549662724332*^9, 3.606549770691507*^9}, {3.606549863157796*^9, 
   3.6065498684530983`*^9}, {3.606555762348507*^9, 3.6065557643576217`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"LegendreQ", "[", 
    RowBox[{"\[Nu]", ",", "\[Mu]", ",", "z"}], "]"}], "=", 
   RowBox[{
    RowBox[{"\[Sqrt]", "\[Pi]"}], " ", 
    SuperscriptBox["2", "\[Mu]"], 
    SuperscriptBox["Sin", "\[Mu]"], "\[Theta]", " ", 
    FractionBox[
     RowBox[{"\[CapitalGamma]", "(", 
      RowBox[{"\[Nu]", "+", "\[Mu]", "+", "1"}], ")"}], 
     RowBox[{"\[CapitalGamma]", "(", 
      RowBox[{"\[Nu]", "+", 
       RowBox[{"3", "/", "2"}]}], ")"}]], 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[Sum]", "\[Infinity]"], 
      RowBox[{"k", "=", "0"}]], 
     RowBox[{
      SubscriptBox["L", 
       RowBox[{"k", ",", "F", ",", "\[Lambda]"}]], 
      RowBox[{"Cos", "(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Nu]", "+", "\[Mu]", "+", 
          RowBox[{"2", "k"}], "+", "1"}], ")"}], "\[Theta]"}], ")"}]}]}]}]}], 
  TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{
  3.606548697913148*^9, 3.606548728739911*^9, {3.606548766553074*^9, 
   3.606548791779516*^9}, {3.6065489415360823`*^9, 3.606549024356819*^9}, {
   3.606549662724332*^9, 3.6065498377313414`*^9}, {3.606549874404439*^9, 
   3.60654987494547*^9}, {3.6065557566441803`*^9, 3.6065557589933147`*^9}}],

Cell["where", "Text",
 CellChangeTimes->{{3.6065484208433*^9, 3.6065484564493365`*^9}, {
  3.606548497715697*^9, 3.606548754331374*^9}, {3.6065488012920604`*^9, 
  3.606548806145338*^9}, {3.6065489142885237`*^9, 3.6065489148195543`*^9}, {
  3.606549388394641*^9, 3.6065494201414566`*^9}, {3.6065494604227605`*^9, 
  3.606549467044139*^9}, {3.606549902083022*^9, 3.606549902448043*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LkF\[Lambda]", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"\[Mu]", "+", 
        FractionBox["1", "2"]}], ",", "k"}], "]"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"\[Nu]", "+", "\[Mu]", "+", "1"}], ",", "k"}], "]"}]}], 
    RowBox[{
     RowBox[{"k", "!"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"\[Nu]", "+", 
        FractionBox["3", "2"]}], ",", "k"}], "]"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.6065561747080927`*^9, 3.6065561971703773`*^9}, {
  3.606556669298381*^9, 3.606556679636973*^9}, {3.6065567314869385`*^9, 
  3.6065567400694294`*^9}, {3.6065573855473485`*^9, 3.6065573861593833`*^9}}],

Cell[TextData[{
 "and ",
 Cell[BoxData[
  RowBox[{"Pochhammer", "[", 
   RowBox[{"a", ",", "k"}], "]"}]], "Input",
  CellChangeTimes->{{3.6065561747080927`*^9, 3.6065561971703773`*^9}, {
   3.606556669298381*^9, 3.606556679636973*^9}, {3.6065567314869385`*^9, 
   3.6065567400694294`*^9}}],
 " is the Pochhammer symbol and is given by"
}], "Text",
 CellChangeTimes->{{3.6065484208433*^9, 3.6065484564493365`*^9}, {
  3.606548497715697*^9, 3.606548754331374*^9}, {3.6065488012920604`*^9, 
  3.606548806145338*^9}, {3.6065489142885237`*^9, 3.6065489148195543`*^9}, {
  3.606549388394641*^9, 3.6065494201414566`*^9}, {3.6065494604227605`*^9, 
  3.606549467044139*^9}, {3.606549902083022*^9, 3.6065499572071753`*^9}, {
  3.606556759935566*^9, 3.6065567691510925`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"Pochhammer", "[", 
    RowBox[{"a", ",", "k"}], "]"}], "=", 
   FractionBox[
    RowBox[{"\[CapitalGamma]", "(", 
     RowBox[{"a", "+", "k"}], ")"}], 
    RowBox[{"\[CapitalGamma]", "(", "a", ")"}]]}], 
  TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{
  3.606548697913148*^9, 3.606548728739911*^9, {3.606548766553074*^9, 
   3.606548791779516*^9}, {3.6065489415360823`*^9, 3.606549024356819*^9}, {
   3.606549662724332*^9, 3.6065498377313414`*^9}, {3.606549874404439*^9, 
   3.6065498881432247`*^9}, {3.606549962610484*^9, 3.606549976511279*^9}, {
   3.6065567726462927`*^9, 3.6065567769495387`*^9}}],

Cell["Hence", "Text",
 CellChangeTimes->{{3.6065484208433*^9, 3.6065484564493365`*^9}, {
  3.606548497715697*^9, 3.606548754331374*^9}, {3.6065488012920604`*^9, 
  3.606548806145338*^9}, {3.6065489142885237`*^9, 3.6065489148195543`*^9}, {
  3.606549388394641*^9, 3.6065494201414566`*^9}, {3.6065494604227605`*^9, 
  3.606549467044139*^9}, {3.606549902083022*^9, 3.6065499572071753`*^9}, {
  3.606549989708034*^9, 3.606549992159174*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"g", "(", "\[Theta]", ")"}], " ", "=", " ", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[Sum]", "\[Infinity]"], 
      RowBox[{"k", "=", "0"}]], 
     RowBox[{
      SubscriptBox["L", 
       RowBox[{"k", ",", "F", ",", "\[Lambda]"}]], "(", 
      RowBox[{
       RowBox[{"A", " ", 
        RowBox[{"Sin", "(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Nu]", "+", "\[Mu]", "+", 
            RowBox[{"2", "k"}], "+", "1"}], ")"}], "\[Theta]"}], ")"}]}], "+", 
       RowBox[{"B", " ", 
        RowBox[{"Cos", "(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Nu]", "+", "\[Mu]", "+", 
            RowBox[{"2", "k"}], "+", "1"}], ")"}], "\[Theta]"}], ")"}]}]}], 
      ")"}]}]}], ","}], TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{
  3.606548697913148*^9, 3.606548728739911*^9, {3.606548766553074*^9, 
   3.606548791779516*^9}, {3.6065489415360823`*^9, 3.606549024356819*^9}, {
   3.606549662724332*^9, 3.6065498377313414`*^9}, {3.606549874404439*^9, 
   3.6065498881432247`*^9}, {3.606549962610484*^9, 3.606550018453678*^9}, {
   3.6065555223557796`*^9, 3.606555545923128*^9}, {3.6065557688528786`*^9, 
   3.6065557706879835`*^9}}],

Cell["\<\
where we have absorbed all constants that do not depend on \[Theta] or k into \
A and B.\
\>", "Text",
 CellChangeTimes->{{3.6065484208433*^9, 3.6065484564493365`*^9}, {
   3.606548497715697*^9, 3.606548754331374*^9}, {3.6065488012920604`*^9, 
   3.606548806145338*^9}, {3.6065489142885237`*^9, 3.6065489148195543`*^9}, {
   3.606549388394641*^9, 3.6065494201414566`*^9}, {3.6065494604227605`*^9, 
   3.606549467044139*^9}, {3.606549902083022*^9, 3.6065499572071753`*^9}, {
   3.606549989708034*^9, 3.606549992159174*^9}, {3.606555552569508*^9, 
   3.6065555841743155`*^9}, 3.6065569957310524`*^9}],

Cell[CellGroupData[{

Cell["\<\
Applying the boundary conditions\
\>", "Subsection",
 CellChangeTimes->{{3.6065569855364695`*^9, 3.606556992515868*^9}}],

Cell["\<\
Transforming the boundary conditions using \[Theta]=ArcCos(x), we obtain\
\>", "Text",
 CellChangeTimes->{{3.606557000815343*^9, 3.6065570203524604`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"g", "(", "0", ")"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"g", "(", "\[Pi]", ")"}], " ", "=", " ", "0"}]}], 
  TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{
  3.606548697913148*^9, 3.606548728739911*^9, {3.606548766553074*^9, 
   3.606548791779516*^9}, {3.6065489415360823`*^9, 3.606549024356819*^9}, {
   3.606549662724332*^9, 3.6065498377313414`*^9}, {3.606549874404439*^9, 
   3.6065498881432247`*^9}, {3.606549962610484*^9, 3.606550018453678*^9}, {
   3.6065555223557796`*^9, 3.606555545923128*^9}, {3.6065555902026606`*^9, 
   3.606555596279008*^9}}],

Cell["Hence", "Text",
 CellChangeTimes->{
  3.5945604921489143`*^9, {3.5951546735915785`*^9, 3.5951546917346163`*^9}, {
   3.595154757139357*^9, 3.595154813468579*^9}, {3.5951549485703063`*^9, 
   3.5951549485703063`*^9}, {3.5952298879166994`*^9, 3.595229908672887*^9}, 
   3.60490503359406*^9, {3.6065556437907257`*^9, 3.6065556444537635`*^9}, {
   3.606555694090603*^9, 3.6065556961987233`*^9}}],

Cell[BoxData[{
 FormBox[
  RowBox[{"B", " ", "=", "0"}], TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{
   RowBox[{"\[Nu]", "+", "\[Mu]", "+", "1"}], " ", "=", "n"}], 
  TraditionalForm]}], "DisplayFormula",
 CellChangeTimes->{
  3.606548697913148*^9, 3.606548728739911*^9, {3.606548766553074*^9, 
   3.606548791779516*^9}, {3.6065489415360823`*^9, 3.606549024356819*^9}, {
   3.606549662724332*^9, 3.6065498377313414`*^9}, {3.606549874404439*^9, 
   3.6065498881432247`*^9}, {3.606549962610484*^9, 3.606550018453678*^9}, {
   3.6065555223557796`*^9, 3.606555545923128*^9}, {3.6065555902026606`*^9, 
   3.606555596279008*^9}, {3.6065556520772*^9, 3.6065556909864254`*^9}}],

Cell[TextData[{
 "for some natural number n. This gives us a discrete set of eigenvalues, as \
expected, and we have the explicit dependence on n, to give ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["F", "n"], ",", " ", 
    RowBox[{"\[Nu]", " ", "and", " ", 
     SubscriptBox["L", 
      RowBox[{"k", ",", "n", ",", "\[Lambda]"}]]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":\t"
}], "Text",
 CellChangeTimes->{
  3.5945604921489143`*^9, {3.5951546735915785`*^9, 3.5951546917346163`*^9}, {
   3.595154757139357*^9, 3.595154813468579*^9}, {3.5951549485703063`*^9, 
   3.5951549485703063`*^9}, {3.5952298879166994`*^9, 3.595229908672887*^9}, 
   3.60490503359406*^9, {3.6065556437907257`*^9, 3.6065556444537635`*^9}, {
   3.606555694090603*^9, 3.606555738965169*^9}, 3.6065557758922815`*^9, {
   3.6065572445932865`*^9, 3.606557288138777*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FRule", " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"n", "\[Equal]", 
        RowBox[{"(", 
         RowBox[{"\[Nu]", "+", "\[Mu]", "+", "1"}], ")"}]}], ",", "F"}], 
      "]"}], "//", "FullSimplify"}], "//", "Flatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Fn", " ", "=", " ", 
  RowBox[{"F", "/.", "FRule"}]}]}], "Input",
 CellChangeTimes->{{3.5950787137758236`*^9, 3.5950787904302077`*^9}, {
   3.5951548313326006`*^9, 3.5951548355248404`*^9}, {3.6049051731680427`*^9, 
   3.6049051888129377`*^9}, {3.606555778873452*^9, 3.6065557939103117`*^9}, {
   3.606555824550064*^9, 3.60655588076328*^9}, {3.606556083072851*^9, 
   3.6065560868020644`*^9}, {3.6065561294515038`*^9, 3.606556162983422*^9}, {
   3.6065566980850277`*^9, 3.6065567045884*^9}, 3.606556792063403*^9, {
   3.6065568314826574`*^9, 3.6065568342788177`*^9}, {3.606556883772649*^9, 
   3.6065569277441635`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"n", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n", "-", 
     RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}], 
  RowBox[{"2", " ", "\[Lambda]"}]]], "Output",
 CellChangeTimes->{{3.606555864260336*^9, 3.606555881434318*^9}, {
   3.6065560843889265`*^9, 3.6065560872660913`*^9}, {3.6065566990170813`*^9, 
   3.6065567051174297`*^9}, {3.606556784594976*^9, 3.606556800372878*^9}, 
   3.60655685267087*^9, {3.6065568889259434`*^9, 3.6065569371787033`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Nu]n", " ", "=", " ", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "n"}], "-", 
      RowBox[{"2", " ", "\[Lambda]"}]}], ">", "0"}], ",", 
    RowBox[{
     RowBox[{"\[Nu]", "/.", "FRule"}], "//", "FullSimplify"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{3.6065569322364206`*^9}],

Cell[BoxData[
 RowBox[{"n", "-", "\[Lambda]"}]], "Output",
 CellChangeTimes->{{3.606555864260336*^9, 3.606555881434318*^9}, {
   3.6065560843889265`*^9, 3.6065560872660913`*^9}, {3.6065566990170813`*^9, 
   3.6065567051174297`*^9}, {3.606556784594976*^9, 3.606556800372878*^9}, 
   3.60655685267087*^9, {3.6065568889259434`*^9, 3.6065569383717713`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lkn\[Lambda]", " ", "=", " ", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "n"}], "-", 
      RowBox[{"2", " ", "\[Lambda]"}]}], ">", "0"}], ",", 
    RowBox[{
     RowBox[{"LkF\[Lambda]", "/.", "FRule"}], "//", "FullSimplify"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.6065569465002365`*^9, {3.6065573636700974`*^9, 3.606557363882109*^9}, 
   3.606557400877225*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Pochhammer", "[", 
    RowBox[{"n", ",", "k"}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", "\[Lambda]"}], ",", "k"}], "]"}]}], 
  RowBox[{
   RowBox[{"k", "!"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{
      FractionBox["3", "2"], "+", "n", "-", "\[Lambda]"}], ",", "k"}], 
    "]"}]}]]], "Output",
 CellChangeTimes->{{3.606555864260336*^9, 3.606555881434318*^9}, {
   3.6065560843889265`*^9, 3.6065560872660913`*^9}, {3.6065566990170813`*^9, 
   3.6065567051174297`*^9}, {3.606556784594976*^9, 3.606556800372878*^9}, 
   3.60655685267087*^9, {3.6065568889259434`*^9, 3.606556911294223*^9}, 
   3.6065569476233006`*^9, 3.6065574025123186`*^9}]
}, Open  ]],

Cell["Thus", "Text",
 CellChangeTimes->{{3.606557000815343*^9, 3.6065570369774113`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"G", "(", 
    RowBox[{"\[Theta]", ",", "t"}], ")"}], " ", "=", "  ", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Sum]", "\[Infinity]"], 
     RowBox[{"n", "=", "0"}]], 
    RowBox[{
     SubscriptBox["C", "n"], 
     RowBox[{
      SuperscriptBox["e", 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["F", "n"]}], "t"}]], 
      SubscriptBox["\[Vee]", "n"], 
      RowBox[{"(", "\[Theta]", ")"}]}]}]}]}], 
  TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{
  3.606548697913148*^9, 3.606548728739911*^9, {3.606548766553074*^9, 
   3.606548791779516*^9}, {3.6065489415360823`*^9, 3.606549024356819*^9}, {
   3.606549662724332*^9, 3.6065498377313414`*^9}, {3.606549874404439*^9, 
   3.6065498881432247`*^9}, {3.606549962610484*^9, 3.606550018453678*^9}, {
   3.6065555223557796`*^9, 3.606555545923128*^9}, {3.6065557688528786`*^9, 
   3.6065557706879835`*^9}, {3.606557051089218*^9, 3.606557094804719*^9}, {
   3.606557306125806*^9, 3.6065573125381727`*^9}}],

Cell["where we define", "Text",
 CellChangeTimes->{{3.606557000815343*^9, 3.6065570369774113`*^9}, {
  3.606557324067832*^9, 3.606557336370536*^9}}],

Cell[BoxData[{
 FormBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Nu]", "n"], "(", "\[Theta]", ")"}], " ", "=", " ", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Sum]", "\[Infinity]"], 
     RowBox[{"k", "=", "0"}]], 
    RowBox[{
     SubscriptBox["L", 
      RowBox[{"k", ",", "n", ",", "\[Lambda]"}]], 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Nu]", "+", "\[Mu]", "+", 
         RowBox[{"2", "k"}], "+", "1"}], ")"}], "\[Theta]"}], "]"}]}]}]}], 
  TraditionalForm], "\[IndentingNewLine]", 
 FormBox[
  RowBox[{"          ", 
   RowBox[{"=", " ", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[Sum]", "\[Infinity]"], 
      RowBox[{"k", "=", "0"}]], 
     RowBox[{
      SubscriptBox["L", 
       RowBox[{"k", ",", "n", ",", "\[Lambda]"}]], 
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "+", 
          RowBox[{"2", "k"}]}], ")"}], "\[Theta]"}], "]"}]}]}]}]}], 
  TraditionalForm]}], "DisplayFormula",
 CellChangeTimes->{
  3.606548697913148*^9, 3.606548728739911*^9, {3.606548766553074*^9, 
   3.606548791779516*^9}, {3.6065489415360823`*^9, 3.606549024356819*^9}, {
   3.606549662724332*^9, 3.6065498377313414`*^9}, {3.606549874404439*^9, 
   3.6065498881432247`*^9}, {3.606549962610484*^9, 3.606550018453678*^9}, {
   3.6065555223557796`*^9, 3.606555545923128*^9}, {3.6065557688528786`*^9, 
   3.6065557706879835`*^9}, {3.606557051089218*^9, 3.606557094804719*^9}, {
   3.606557306125806*^9, 3.6065573125381727`*^9}, {3.606557343555947*^9, 
   3.606557368064348*^9}, {3.60655740725459*^9, 3.606557417812194*^9}, {
   3.606557518639961*^9, 3.6065575417282815`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Applying the initial condition", "Subsection",
 CellChangeTimes->{{3.606559087300683*^9, 3.606559092259967*^9}}],

Cell[TextData[{
 "To determine the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", "n"], ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "use", " ", "the", " ", "initial", " ", "condition", " ", 
      RowBox[{"G", "(", 
       RowBox[{"\[Theta]", ",", "0"}], ")"}]}], "=", "1"}]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", and observe that the eigenvectors for the backwards fokker planck \
equation are known to be orthogonal with respect to the inner product defined \
by"
}], "Text",
 CellChangeTimes->{
  3.6065575929432106`*^9, {3.606558902899136*^9, 3.606558914792816*^9}, {
   3.606559073297882*^9, 3.6065591903585777`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<", "f"}], ",", 
  RowBox[{
   RowBox[{"g", ">"}], " ", "=", " ", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[Integral]", "0"], "\[Pi]"], 
    RowBox[{
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{
      SubscriptBox["P", "s"], "[", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "]"}], 
     RowBox[{"f", "[", "\[Theta]", "]"}], 
     RowBox[{"g", "[", "\[Theta]", "]"}], "d\[Theta]"}]}]}], 
  ","}]], "DisplayFormula",
 CellChangeTimes->{{3.606559200936183*^9, 3.606559249946986*^9}}],

Cell[TextData[{
 "where ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "s"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " is the stationary distribution, given by"
}], "Text",
 CellChangeTimes->{
  3.6065575929432106`*^9, {3.606558902899136*^9, 3.606558914792816*^9}, {
   3.606559073297882*^9, 3.6065591903585777`*^9}, {3.6065592615516496`*^9, 
   3.6065592902352905`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["P", "s"], "[", 
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "]"}], "=", 
   RowBox[{"D", " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "1"}], ")"}]}]]}]}], ","}]], "DisplayFormula",
 CellChangeTimes->{{3.606559200936183*^9, 3.606559249946986*^9}, {
  3.606559300209861*^9, 3.606559329116514*^9}, {3.6065612789850407`*^9, 
  3.6065612810361576`*^9}}],

Cell["\<\
and D is a normalisation constant. Using this\
\>", "Text",
 CellChangeTimes->{
  3.6065575929432106`*^9, {3.606558902899136*^9, 3.606558914792816*^9}, {
   3.606559073297882*^9, 3.6065591903585777`*^9}, {3.6065592615516496`*^9, 
   3.6065592902352905`*^9}, {3.6065593357518935`*^9, 3.606559366356644*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<", 
   RowBox[{
    SubscriptBox["v", "n"], "[", "\[Theta]", "]"}]}], ",", 
  RowBox[{
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"\[Theta]", ",", "0"}], "]"}], ">"}], " ", "=", " ", 
   RowBox[{"<", 
    RowBox[{
     SubscriptBox["\[Sum]", "m"], 
     RowBox[{
      SubscriptBox["C", "m"], 
      SubscriptBox["v", "m"]}]}]}]}], ",", 
  RowBox[{
   SubscriptBox["v", "n"], ">"}]}]], "DisplayFormula",
 CellChangeTimes->{{3.606559200936183*^9, 3.606559249946986*^9}, {
  3.606559300209861*^9, 3.606559329116514*^9}, {3.6065593768642454`*^9, 
  3.6065594182816143`*^9}, {3.606559474278817*^9, 3.606559478738072*^9}, {
  3.6065621975065765`*^9, 3.606562200555751*^9}}],

Cell[TextData[{
 "and so we find the constants ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "n"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " to be"
}], "Text",
 CellChangeTimes->{
  3.6065575929432106`*^9, {3.606558902899136*^9, 3.606558914792816*^9}, {
   3.606559073297882*^9, 3.6065591903585777`*^9}, {3.6065592615516496`*^9, 
   3.6065592902352905`*^9}, {3.6065593357518935`*^9, 3.606559366356644*^9}, {
   3.606559443105034*^9, 3.6065594532256126`*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["C", "n"], "=", 
  FractionBox[
   RowBox[{
    RowBox[{"<", 
     SubscriptBox["v", "n"]}], ",", 
    RowBox[{"1", ">"}]}], 
   RowBox[{
    RowBox[{"<", 
     SubscriptBox["v", "n"]}], ",", 
    RowBox[{
     SubscriptBox["v", "n"], ">"}]}]]}]], "DisplayFormula",
 CellChangeTimes->{{3.606559200936183*^9, 3.606559249946986*^9}, {
  3.606559300209861*^9, 3.606559329116514*^9}, {3.6065593768642454`*^9, 
  3.6065594182816143`*^9}, {3.6065594606850395`*^9, 3.606559493784933*^9}, {
  3.606562202438859*^9, 3.606562207914172*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Finding ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"<", 
     SubscriptBox["v", "n"]}], ",", 
    RowBox[{
     SubscriptBox["v", "n"], ">"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.6065595347822776`*^9, 3.606559540697616*^9}}],

Cell[TextData[{
 "To find ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"<", 
     SubscriptBox["v", "n"]}], ",", 
    RowBox[{
     SubscriptBox["v", "n"], ">"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", we have"
}], "Text",
 CellChangeTimes->{{3.606561137923972*^9, 3.6065611440663233`*^9}, {
  3.6065613389924726`*^9, 3.606561350684141*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"<", 
    SubscriptBox["\[Nu]", "n"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["v", "n"], ">"}], " ", "=", " ", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[Sum]", "\[Infinity]"], 
      RowBox[{"k", "=", "0"}]], 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["\[Sum]", "\[Infinity]"], 
       RowBox[{"l", "=", "0"}]], 
      RowBox[{
       SubscriptBox["L", 
        RowBox[{"k", ",", "n", ",", "\[Lambda]"}]], 
       SubscriptBox["L", 
        RowBox[{"l", ",", "n", ",", "\[Lambda]"}]], 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[Integral]", "0"], "\[Pi]"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], 
          RowBox[{
           RowBox[{"2", "\[Lambda]"}], "-", "1"}]], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "+", 
             RowBox[{"2", "k"}]}], ")"}], "\[Theta]"}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "+", 
             RowBox[{"2", "l"}]}], ")"}], "\[Theta]"}], "]"}], " ", 
         "d\[Theta]"}]}]}]}]}]}]}], TraditionalForm]], "DisplayFormula",
 CellChangeTimes->{
  3.606548697913148*^9, 3.606548728739911*^9, {3.606548766553074*^9, 
   3.606548791779516*^9}, {3.6065489415360823`*^9, 3.606549024356819*^9}, {
   3.606549662724332*^9, 3.6065498377313414`*^9}, {3.606549874404439*^9, 
   3.6065498881432247`*^9}, {3.606549962610484*^9, 3.606550018453678*^9}, {
   3.6065555223557796`*^9, 3.606555545923128*^9}, {3.6065557688528786`*^9, 
   3.6065557706879835`*^9}, {3.606557051089218*^9, 3.606557094804719*^9}, {
   3.606557306125806*^9, 3.6065573125381727`*^9}, {3.606557343555947*^9, 
   3.606557368064348*^9}, {3.60655740725459*^9, 3.606557417812194*^9}, {
   3.606557518639961*^9, 3.6065575417282815`*^9}, {3.6065613617867765`*^9, 
   3.606561437671117*^9}}],

Cell["Thus the integral is given by", "Text",
 CellChangeTimes->{{3.6065614535070224`*^9, 3.60656146658477*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vnvnInt", " ", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"ExpToTrig", "[", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"TrigToExp", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", "\[Lambda]"}]}]], 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "+", 
              RowBox[{"2", "k"}]}], ")"}], "\[Theta]"}], "]"}], 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "+", 
              RowBox[{"2", "l"}]}], ")"}], "\[Theta]"}], "]"}]}], "]"}], "//",
         "Simplify"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Theta]", ",", "0", ",", "\[Pi]"}], "}"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0", "<", "\[Lambda]", "<", "1"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"n", ",", "k", ",", "l"}], "}"}], "\[Element]", 
           "Integers"}]}], "}"}]}]}], "]"}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "<", "\[Lambda]", "<", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"n", ",", "k", ",", "l"}], "}"}], "\[Element]", 
        "Integers"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.595074400198101*^9, 3.595074470921146*^9}, 
   3.595074530220538*^9, {3.595074755536425*^9, 3.595074765815013*^9}, {
   3.5950749381548705`*^9, 3.5950749595210924`*^9}, {3.5952308913990955`*^9, 
   3.595230896809405*^9}, {3.5953358378689375`*^9, 3.5953358504906597`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"k", "+", "l"}]], " ", 
   SuperscriptBox["4", 
    RowBox[{"-", "\[Lambda]"}]], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"2", " ", "\[Pi]", " ", "\[Lambda]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "k", "-", "l", "+", "\[Lambda]"}], "]"}],
        " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "k", "+", "l", "+", "\[Lambda]"}], 
        "]"}]}]], "-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "k", "-", "l", "-", "n", "+", 
         "\[Lambda]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "k", "+", "l", "+", "n", "+", 
         "\[Lambda]"}], "]"}]}]]}], ")"}]}], 
  RowBox[{"Gamma", "[", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", "\[Lambda]"}]}], "]"}]]], "Output",
 CellChangeTimes->{3.59507474600388*^9, 3.595074883972771*^9, 
  3.5950749999964075`*^9, 3.59514451213212*^9, 3.595231107681466*^9, 
  3.595336039338461*^9, 3.60656183460782*^9}]
}, Open  ]],

Cell[TextData[{
 "it turns out that the full double sum is not computable, and for k>0, the \
summand is very small. We therefore take just the first term of the sum and \
so ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"<", 
     SubscriptBox["v", "n"]}], ",", 
    RowBox[{
     SubscriptBox["v", "n"], ">"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " is (approximately)"
}], "Text",
 CellChangeTimes->{{3.6065614535070224`*^9, 3.606561487448964*^9}, {
  3.606561586501629*^9, 3.6065616280340047`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Lln\[Lambda]", "=", 
   RowBox[{"Lkn\[Lambda]", "/.", 
    RowBox[{"k", "\[Rule]", "l"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"innersum", " ", "=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Lln\[Lambda]", " ", "vnvnInt"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "0", ",", "Infinity"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "<", "\[Lambda]", "<", "1"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "k", ",", "l"}], "}"}], "\[Element]", 
         "Integers"}]}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"vnvnFirst", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Lkn\[Lambda]", "  ", "innersum"}], " ", "/.", 
     RowBox[{"k", "\[Rule]", "0"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "<", "\[Lambda]", "<", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"n", ",", "l"}], "}"}], "\[Element]", "Integers"}]}], 
      "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5955788267937207`*^9, 3.595578830428929*^9}, {
   3.6065615188267584`*^9, 3.6065615730628605`*^9}, {3.6065616362294736`*^9, 
   3.6065616364154844`*^9}, {3.606561982425275*^9, 3.6065619899057026`*^9}, 
   3.606562082965025*^9, {3.6065621594514*^9, 3.6065621714520864`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["4", 
    RowBox[{"-", "\[Lambda]"}]], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"2", " ", "\[Pi]", " ", "\[Lambda]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{
           FractionBox["1", "2"], "-", "\[Lambda]"}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "\[Lambda]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox["3", "2"], "+", "n", "-", "\[Lambda]"}], ",", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[Lambda]"}]}], "}"}], ",", "1"}], 
       "]"}], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[Lambda]"}], "]"}], "2"]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", 
           RowBox[{
            FractionBox["1", "2"], "+", "n", "-", "\[Lambda]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[Lambda]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            FractionBox["3", "2"], "+", "n", "-", "\[Lambda]"}], ",", 
           RowBox[{
            FractionBox["1", "2"], "+", "n", "+", "\[Lambda]"}]}], "}"}], ",",
          "1"}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "n", "+", "\[Lambda]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "n", "+", "\[Lambda]"}], "]"}]}]]}], 
    ")"}]}], 
  RowBox[{"Gamma", "[", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", "\[Lambda]"}]}], "]"}]]], "Output",
 CellChangeTimes->{3.6065620232276087`*^9, 3.606562100426024*^9, 
  3.606562208270192*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Finding ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"<", 
     SubscriptBox["v", "n"]}], ",", 
    RowBox[{"1", ">"}]}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.594974805937561*^9, 3.594974813813348*^9}}],

Cell[TextData[{
 "To find the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "n"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", we also need to find"
}], "Text",
 CellChangeTimes->{{3.594561970026273*^9, 3.5945620745306253`*^9}, {
  3.594737285363874*^9, 3.5947373098350143`*^9}, {3.595231865716823*^9, 
  3.595231871442151*^9}, {3.6065622316855316`*^9, 3.606562247702448*^9}, {
  3.6065623159143496`*^9, 3.606562317427436*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"<", 
   RowBox[{
    SubscriptBox["v", "n"], "[", "\[Theta]", "]"}]}], ",", 
  RowBox[{
   RowBox[{"1", ">"}], " ", "=", " ", 
   RowBox[{"D", " ", 
    RowBox[{
     SubscriptBox["\[Sum]", "k"], 
     RowBox[{
      SubscriptBox["L", 
       RowBox[{"k", ",", "n", ",", "\[Lambda]"}]], 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Integral]", "0"], "\[Pi]"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", "\[Lambda]"}]}]], 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "+", 
            RowBox[{"2", "k"}]}], ")"}], "\[Theta]"}], "]"}], " ", 
        "d\[Theta]"}]}]}]}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.606559200936183*^9, 3.606559249946986*^9}, {
  3.606559300209861*^9, 3.606559329116514*^9}, {3.6065593768642454`*^9, 
  3.6065594182816143`*^9}, {3.606559474278817*^9, 3.606559478738072*^9}, {
  3.6065621975065765`*^9, 3.606562200555751*^9}, {3.606562261689248*^9, 
  3.6065623106960506`*^9}}],

Cell["Here the integral is given by", "Text",
 CellChangeTimes->{{3.594561970026273*^9, 3.5945620745306253`*^9}, {
  3.594737285363874*^9, 3.5947373098350143`*^9}, {3.595231865716823*^9, 
  3.595231871442151*^9}, {3.6065622316855316`*^9, 3.606562247702448*^9}, {
  3.6065623159143496`*^9, 3.606562335616476*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vn1Int", " ", "=", " ", 
  RowBox[{
   RowBox[{"ExpToTrig", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"TrigToExp", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", "\[Lambda]"}]}]], 
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "+", 
               RowBox[{"2", "k"}]}], ")"}], "\[Theta]"}], "]"}]}], "]"}], "//",
          "Simplify"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Theta]", ",", "0", ",", "\[Pi]"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"n", ",", "k"}], "}"}], "\[Element]", "Integers"}], ",", 
           RowBox[{"0", "<", "\[Lambda]", "<", "1"}]}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"n", ",", "k"}], "}"}], "\[Element]", "Integers"}], ",", 
         RowBox[{"0", "<", "\[Lambda]", "<", "1"}]}], "}"}]}]}], "]"}], "]"}],
    "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.5950750637550545`*^9, 3.595075144492672*^9}, {
  3.595075253774923*^9, 3.5950752614983644`*^9}, {3.5952317633369675`*^9, 
  3.595231764229018*^9}, {3.595336238316842*^9, 3.595336252200636*^9}, {
  3.595336369260331*^9, 3.5953363719564857`*^9}, {3.595336540249111*^9, 
  3.5953365481565638`*^9}, {3.595336594513215*^9, 3.5953365988704643`*^9}, {
  3.595336629322206*^9, 3.595336630951299*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "\[Lambda]"}]}]], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"2", " ", "\[Pi]", " ", "\[Lambda]"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "k"}], "+", "n"}], ")"}], " ", "\[Pi]"}], "]"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "\[Lambda]"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "-", "k", "-", 
     FractionBox["n", "2"], "+", "\[Lambda]"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"k", "+", 
     FractionBox[
      RowBox[{"1", "+", "n"}], "2"], "+", "\[Lambda]"}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.5950750945658164`*^9, 3.5950750991630793`*^9}, 
   3.595075149083935*^9, 3.5950752452584352`*^9, 3.5950753035997725`*^9, 
   3.595231944913353*^9, 3.5953364746013565`*^9, 3.59533657781926*^9, 
   3.5953366213247485`*^9, 3.595336659651941*^9, 3.606562439111396*^9}]
}, Open  ]],

Cell[TextData[{
 "and so ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"<", 
     RowBox[{
      SubscriptBox["v", "n"], "[", "\[Theta]", "]"}]}], ",", 
    RowBox[{"1", ">"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " is"
}], "Text",
 CellChangeTimes->{{3.594561970026273*^9, 3.5945620745306253`*^9}, {
  3.594737285363874*^9, 3.5947373098350143`*^9}, {3.595231865716823*^9, 
  3.595231871442151*^9}, {3.6065622316855316`*^9, 3.606562247702448*^9}, {
  3.6065623159143496`*^9, 3.606562366964269*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vn1", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Lkn\[Lambda]", " ", "vn1Int"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Element]", "Integers"}], ",", 
       RowBox[{"0", "<", "\[Lambda]", "<", "1"}]}], "}"}]}]}], "]"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.595075637015843*^9, 3.595075663928382*^9}, {
  3.5950756947961473`*^9, 3.5950757127141724`*^9}, {3.5950765168161645`*^9, 
  3.5950765317800207`*^9}, {3.5953363892214727`*^9, 3.595336391523605*^9}, {
  3.6065623752947454`*^9, 3.6065623783839226`*^9}, {3.60656245876552*^9, 
  3.606562461773692*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["4", 
     RowBox[{"-", "\[Lambda]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"]}], ")"}], " ", "\[Pi]", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "+", "n", "-", "\[Lambda]"}], "]"}], " ", 
    RowBox[{"Sec", "[", 
     RowBox[{"\[Pi]", " ", "\[Lambda]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "n", "-", 
      RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "n"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "\[Lambda]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", "\[Lambda]"}], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.595075685497616*^9, 3.595075723612796*^9}, 
   3.5952320082739773`*^9, 3.5953327224827476`*^9, 3.595336772744409*^9, 
   3.6065626420030003`*^9}]
}, Open  ]],

Cell[TextData[{
 "since <vn,1> = 0 for even n, we take n=2m+1 and then ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "\[Element]", "\[VeryThinSpace]", 
    RowBox[{"[", 
     RowBox[{"0", ",", "\[Infinity]"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ")"
}], "Text",
 CellChangeTimes->{{3.5953326978233376`*^9, 3.595332728623099*^9}, {
  3.5953364106827*^9, 3.595336422685387*^9}, {3.6065623831541953`*^9, 
  3.60656247048319*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vm1", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Vn1", "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", 
       RowBox[{
        RowBox[{"2", "m"}], "+", "1"}]}], "}"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"m", "\[Element]", "Integers"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5952320257869787`*^9, 3.595232089235608*^9}, {
  3.595332769586442*^9, 3.5953327730966425`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["4", 
     RowBox[{"-", "\[Lambda]"}]], " ", "\[Pi]", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["5", "2"], "+", 
      RowBox[{"2", " ", "m"}], "-", "\[Lambda]"}], "]"}], " ", 
    RowBox[{"Sec", "[", 
     RowBox[{"\[Pi]", " ", "\[Lambda]"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "m", "+", "\[Lambda]"}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "m"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "\[Lambda]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", "\[Lambda]"}], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.595232035526536*^9, 3.595232090046654*^9}, {
   3.5953327454730625`*^9, 3.5953327739916935`*^9}, 3.5953367898073854`*^9, {
   3.606562619893736*^9, 3.606562642389023*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Finding ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "n"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.594974868401477*^9, 3.594974873449147*^9}, {
  3.606562533455792*^9, 3.6065625335747986`*^9}, {3.6065640245270767`*^9, 
  3.6065640262101727`*^9}}],

Cell[TextData[{
 "And so we want ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", "n"], " ", "=", " ", 
    FractionBox[
     RowBox[{
      RowBox[{"<", 
       SubscriptBox["v", "n"]}], ",", 
      RowBox[{"1", ">"}]}], 
     RowBox[{
      RowBox[{"<", 
       SubscriptBox["v", "m"]}], ",", 
      RowBox[{
       SubscriptBox["v", "m"], ">"}]}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.594740948487533*^9, 3.594740967345522*^9}, {
  3.6065625394241333`*^9, 3.606562561134375*^9}, {3.6065640055779924`*^9, 
  3.6065640488114653`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cn", "=", "   ", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0", "<", "\[Lambda]", "<", "1"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", ",", "l"}], "}"}], "\[Element]", "Integers"}], ",", 
      RowBox[{
       RowBox[{"n", "-", "\[Lambda]"}], ">", "0"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"Vm1", " ", "/", " ", "vnvnFirst"}], "//", "FullSimplify"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.594740971305859*^9, 3.5947410148104343`*^9}, {
  3.594974968122732*^9, 3.594974982212163*^9}, {3.595332793997838*^9, 
  3.595332810762797*^9}, {3.606562568790813*^9, 3.606562568841816*^9}, {
  3.6065626136413784`*^9, 3.606562614771443*^9}, {3.606564051745633*^9, 
  3.6065640571039395`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["5", "2"], "+", 
      RowBox[{"2", " ", "m"}], "-", "\[Lambda]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", "n", "+", "\[Lambda]"}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", "\[Lambda]"}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m", "-", "\[Lambda]"}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "m"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "+", "n", "-", "\[Lambda]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "n", "+", "\[Lambda]"}], "]"}], " ", 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", 
           RowBox[{
            FractionBox["1", "2"], "-", "\[Lambda]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[Lambda]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            FractionBox["3", "2"], "+", "n", "-", "\[Lambda]"}], ",", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[Lambda]"}]}], "}"}], ",", "1"}], 
        "]"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[Lambda]"}], "]"}], " ", 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", 
           RowBox[{
            FractionBox["1", "2"], "+", "n", "-", "\[Lambda]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[Lambda]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            FractionBox["3", "2"], "+", "n", "-", "\[Lambda]"}], ",", 
           RowBox[{
            FractionBox["1", "2"], "+", "n", "+", "\[Lambda]"}]}], "}"}], ",",
          "1"}], "]"}]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.59474101059166*^9, 3.594741016965632*^9}, 
   3.594975176917479*^9, 3.594975417273727*^9, 3.5952321591486063`*^9, 
   3.5952363413748164`*^9, 3.6065626448561635`*^9, 3.606564060679144*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Putting everything together", "Subsection",
 CellChangeTimes->{{3.606559087300683*^9, 3.606559092259967*^9}, {
  3.606562688274647*^9, 3.606562691382825*^9}}],

Cell["\<\
Now we find the distribution function of fixation times, by calculating \
\>", "Text",
 CellChangeTimes->{
  3.6065575929432106`*^9, {3.606558902899136*^9, 3.606558914792816*^9}, {
   3.606559073297882*^9, 3.6065591903585777`*^9}, {3.6065627200994673`*^9, 
   3.6065627592527065`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", "t", "]"}], " ", "=", " ", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[PartialD]", "G"}], 
    RowBox[{"\[PartialD]", "t"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"          ", 
  RowBox[{"=", " ", 
   RowBox[{"-", 
    RowBox[{"[", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["\[Sum]", "\[Infinity]"], 
       RowBox[{"m", "=", "0"}]], 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["F", 
         RowBox[{
          RowBox[{"2", "m"}], "+", "1"}]], 
        SubscriptBox["C", 
         RowBox[{
          RowBox[{"2", "m"}], "+", "1"}]], 
        SuperscriptBox["e", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["F", 
            RowBox[{
             RowBox[{"2", "m"}], "+", "1"}]]}], "t"}]], 
        RowBox[{
         SubscriptBox[
          SuperscriptBox["\[Sum]", "\[Infinity]"], 
          RowBox[{"k", "=", "0"}]], 
         RowBox[{
          SubscriptBox["L", 
           RowBox[{"k", ",", "n", ",", "\[Lambda]"}]], 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"k", "+", "m"}], ")"}]}], "+", "1"}], ")"}], 
            FractionBox["\[Pi]", "2"]}], "]"}]}]}]}]}]}], 
     "]"}]}]}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.606559200936183*^9, 3.606559249946986*^9}, {
  3.606559300209861*^9, 3.606559329116514*^9}, {3.6065612789850407`*^9, 
  3.6065612810361576`*^9}, {3.606562768791252*^9, 3.6065628410913877`*^9}, {
  3.6065640635713096`*^9, 3.6065641252088346`*^9}, {3.606564189373505*^9, 
  3.6065642043023586`*^9}}],

Cell["i.e.", "Text",
 CellChangeTimes->{
  3.6065575929432106`*^9, {3.606558902899136*^9, 3.606558914792816*^9}, {
   3.606559073297882*^9, 3.6065591903585777`*^9}, {3.6065627200994673`*^9, 
   3.6065627592527065`*^9}, {3.6065641643640747`*^9, 3.6065641648211007`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L", " ", "=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "k"], "Lkn\[Lambda]"}], "/.", 
     RowBox[{"n", "\[Rule]", 
      RowBox[{
       RowBox[{"2", "m"}], "+", "1"}]}]}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6065643159737463`*^9, 3.6065643179108567`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"2", " ", "m"}]}]], " ", 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", "m"}], "-", 
       RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}], "]"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "m"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", "+", "m", "-", "\[Lambda]"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.606564329451517*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "t_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "m"], "Fn", " ", "Cn", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "Fn"}], " ", "t"}], "]"}], "L"}], "/.", 
      RowBox[{"n", "\[Rule]", 
       RowBox[{
        RowBox[{"2", "m"}], "+", "1"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "M"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6065641723385305`*^9, 3.6065641786968946`*^9}, {
  3.6065642179171376`*^9, 3.606564231713927*^9}, {3.6065642676229806`*^9, 
  3.606564285353995*^9}, {3.6065643250902677`*^9, 3.6065643764802065`*^9}}],

Cell["or, in full", "Text",
 CellChangeTimes->{
  3.6065575929432106`*^9, {3.606558902899136*^9, 3.606558914792816*^9}, {
   3.606559073297882*^9, 3.6065591903585777`*^9}, {3.6065627200994673`*^9, 
   3.6065627592527065`*^9}, {3.6065643955502977`*^9, 3.606564410033126*^9}, {
   3.60656464752871*^9, 3.6065646492128067`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"summand", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "m"], "Fn", " ", "Cn", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "Fn"}], " ", "t"}], "]"}], "L"}], "/.", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{
      RowBox[{"2", "m"}], "+", "1"}]}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.606564563572908*^9, 3.606564627689575*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "4"]}], ")"}], "m"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "m"}]}], ")"}], " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m", "-", "\[Lambda]"}], ")"}]}], "\[Lambda]"]}]], 
    " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "m"}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["5", "2"], "+", 
      RowBox[{"2", " ", "m"}], "-", "\[Lambda]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "-", 
      RowBox[{"2", " ", "m"}], "+", "\[Lambda]"}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", "\[Lambda]"}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SqrtBox["\[Pi]"], " ", "\[Lambda]", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "m"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "m"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "m", "-", "\[Lambda]"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         RowBox[{"2", " ", "m"}], "+", "\[Lambda]"}], "]"}], " ", 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "m"}]}], ",", 
           RowBox[{
            FractionBox["1", "2"], "-", "\[Lambda]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[Lambda]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            FractionBox["5", "2"], "+", 
            RowBox[{"2", " ", "m"}], "-", "\[Lambda]"}], ",", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[Lambda]"}]}], "}"}], ",", "1"}], 
        "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", " ", "m"}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[Lambda]"}], "]"}], " ", 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "m"}]}], ",", 
           RowBox[{
            FractionBox["3", "2"], "+", 
            RowBox[{"2", " ", "m"}], "-", "\[Lambda]"}], ",", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[Lambda]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            FractionBox["5", "2"], "+", 
            RowBox[{"2", " ", "m"}], "-", "\[Lambda]"}], ",", 
           RowBox[{
            FractionBox["3", "2"], "+", 
            RowBox[{"2", " ", "m"}], "+", "\[Lambda]"}]}], "}"}], ",", "1"}], 
        "]"}]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.606564614390815*^9, 3.606564621850241*^9}, 
   3.6065646802735825`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "t", "]"}], " ", "=", " ", 
  RowBox[{
   SubscriptBox[
    SuperscriptBox["\[Sum]", "\[Infinity]"], 
    RowBox[{"m", "=", "0"}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox["1", "4"]}], ")"}], "m"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "m"}]}], ")"}], " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m", "-", "\[Lambda]"}], ")"}]}], 
         "\[Lambda]"]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["5", "2"], "+", 
        RowBox[{"2", " ", "m"}], "-", "\[Lambda]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        RowBox[{"2", " ", "m"}], "+", "\[Lambda]"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "\[Lambda]"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["\[Pi]"], " ", "\[Lambda]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "m"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "m"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "m", "-", "\[Lambda]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "-", 
           RowBox[{"2", " ", "m"}], "+", "\[Lambda]"}], "]"}], " ", 
         RowBox[{"HypergeometricPFQRegularized", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "m"}]}], ",", 
             RowBox[{
              FractionBox["1", "2"], "-", "\[Lambda]"}], ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "\[Lambda]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox["5", "2"], "+", 
              RowBox[{"2", " ", "m"}], "-", "\[Lambda]"}], ",", 
             RowBox[{
              FractionBox["1", "2"], "+", "\[Lambda]"}]}], "}"}], ",", "1"}], 
          "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", " ", "m"}]], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[Lambda]"}], "]"}], " ", 
         RowBox[{"HypergeometricPFQRegularized", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "m"}]}], ",", 
             RowBox[{
              FractionBox["3", "2"], "+", 
              RowBox[{"2", " ", "m"}], "-", "\[Lambda]"}], ",", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "\[Lambda]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox["5", "2"], "+", 
              RowBox[{"2", " ", "m"}], "-", "\[Lambda]"}], ",", 
             RowBox[{
              FractionBox["3", "2"], "+", 
              RowBox[{"2", " ", "m"}], "+", "\[Lambda]"}]}], "}"}], ",", 
           "1"}], "]"}]}]}], ")"}]}], ")"}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.606564652883016*^9, 3.606564671072057*^9}}],

Cell["\<\
and taking the first two terms and a specific value of \[Lambda], we may plot \
this\
\>", "Text",
 CellChangeTimes->{
  3.6065575929432106`*^9, {3.606558902899136*^9, 3.606558914792816*^9}, {
   3.606559073297882*^9, 3.6065591903585777`*^9}, {3.6065627200994673`*^9, 
   3.6065627592527065`*^9}, {3.6065643955502977`*^9, 3.606564410033126*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ft", " ", "=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"summand", "/.", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", "\[Rule]", "0.4"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{"ft", ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "4"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1.2"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6065645011993403`*^9, 3.6065645231075935`*^9}, {
  3.6065646902881556`*^9, 3.606564693917363*^9}, {3.606564761579233*^9, 
  3.6065648225657215`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwtlQkw1esbx4+IU+IkpCTFTZfCVTe00PeHoqJbDkIXSSikzSHaRFlaJLcT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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{{0, 4}, {0, 1.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{
  3.606564718402764*^9, {3.6065647958891954`*^9, 3.606564822974745*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1350, 633},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 248, 5, 30, "Text"],
Cell[808, 27, 735, 25, 50, "DisplayFormula"],
Cell[1546, 54, 175, 4, 30, "Text"],
Cell[1724, 60, 449, 14, 24, "DisplayFormula"],
Cell[2176, 76, 573, 11, 87, "Text"],
Cell[2752, 89, 658, 21, 48, "DisplayFormula"],
Cell[3413, 112, 208, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[3646, 119, 1039, 28, 50, "Input"],
Cell[4688, 149, 1991, 58, 48, "Output"]
}, Open  ]],
Cell[6694, 210, 236, 3, 30, "Text"],
Cell[6933, 215, 970, 26, 39, "DisplayFormula"],
Cell[7906, 243, 290, 4, 30, "Text"],
Cell[8199, 249, 758, 20, 70, "Input"],
Cell[8960, 271, 414, 7, 30, "Text"],
Cell[9377, 280, 378, 9, 24, "DisplayFormula"],
Cell[9758, 291, 361, 5, 30, "Text"],
Cell[10122, 298, 1277, 34, 51, "DisplayFormula"],
Cell[11402, 334, 1236, 32, 46, "DisplayFormula"],
Cell[12641, 368, 385, 5, 30, "Text"],
Cell[13029, 375, 748, 20, 63, "Input"],
Cell[13780, 397, 764, 15, 31, "Text"],
Cell[14547, 414, 658, 15, 46, "DisplayFormula"],
Cell[15208, 431, 436, 6, 30, "Text"],
Cell[15647, 439, 1256, 32, 32, "DisplayFormula"],
Cell[16906, 473, 608, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[17539, 487, 130, 3, 43, "Subsection"],
Cell[17672, 492, 164, 3, 30, "Text"],
Cell[17839, 497, 616, 13, 24, "DisplayFormula"],
Cell[18458, 512, 397, 6, 30, "Text"],
Cell[18858, 520, 688, 13, 45, "DisplayFormula"],
Cell[19549, 535, 873, 19, 32, "Text"],
Cell[CellGroupData[{
Cell[20447, 558, 972, 21, 52, "Input"],
Cell[21422, 581, 490, 10, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21949, 596, 366, 11, 31, "Input"],
Cell[22318, 609, 353, 5, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22708, 619, 456, 13, 31, "Input"],
Cell[23167, 634, 803, 21, 64, "Output"]
}, Open  ]],
Cell[23985, 658, 88, 1, 30, "Text"],
Cell[24076, 661, 1032, 26, 33, "DisplayFormula"],
Cell[25111, 689, 148, 2, 30, "Text"],
Cell[25262, 693, 1672, 43, 60, "DisplayFormula"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26971, 741, 118, 1, 43, "Subsection"],
Cell[27092, 744, 673, 19, 49, "Text"],
Cell[27768, 765, 543, 16, 43, "DisplayFormula"],
Cell[28314, 783, 388, 11, 30, "Text"],
Cell[28705, 796, 510, 14, 25, "DisplayFormula"],
Cell[29218, 812, 316, 6, 30, "Text"],
Cell[29537, 820, 709, 20, 33, "DisplayFormula"],
Cell[30249, 842, 476, 12, 30, "Text"],
Cell[30728, 856, 569, 16, 42, "DisplayFormula"],
Cell[CellGroupData[{
Cell[31322, 876, 313, 11, 34, "Subsubsection"],
Cell[31638, 889, 369, 13, 30, "Text"],
Cell[32010, 904, 1973, 50, 42, "DisplayFormula"],
Cell[33986, 956, 112, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[34123, 961, 1786, 47, 76, "Input"],
Cell[35912, 1010, 1401, 42, 72, "Output"]
}, Open  ]],
Cell[37328, 1055, 528, 15, 30, "Text"],
Cell[CellGroupData[{
Cell[37881, 1074, 1461, 37, 72, "Input"],
Cell[39345, 1113, 2133, 64, 77, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41527, 1183, 253, 9, 34, "Subsubsection"],
Cell[41783, 1194, 443, 11, 30, "Text"],
Cell[42229, 1207, 1137, 32, 43, "DisplayFormula"],
Cell[43369, 1241, 312, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[43706, 1249, 1773, 44, 76, "Input"],
Cell[45482, 1295, 1130, 30, 64, "Output"]
}, Open  ]],
Cell[46627, 1328, 524, 15, 30, "Text"],
Cell[CellGroupData[{
Cell[47176, 1347, 805, 19, 31, "Input"],
Cell[47984, 1368, 1061, 31, 64, "Output"]
}, Open  ]],
Cell[49060, 1402, 447, 12, 30, "Text"],
Cell[CellGroupData[{
Cell[49532, 1418, 492, 13, 31, "Input"],
Cell[50027, 1433, 973, 27, 64, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51049, 1466, 324, 9, 34, "Subsubsection"],
Cell[51376, 1477, 601, 20, 43, "Text"],
Cell[CellGroupData[{
Cell[52002, 1501, 786, 19, 31, "Input"],
Cell[52791, 1522, 2530, 70, 118, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55382, 1599, 164, 2, 43, "Subsection"],
Cell[55549, 1603, 295, 6, 30, "Text"],
Cell[55847, 1611, 1667, 49, 74, "DisplayFormula"],
Cell[57517, 1662, 269, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[57811, 1670, 476, 14, 33, "Input"],
Cell[58290, 1686, 603, 20, 58, "Output"]
}, Open  ]],
Cell[58908, 1709, 773, 21, 33, "Input"],
Cell[59684, 1732, 325, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[60034, 1741, 468, 14, 31, "Input"],
Cell[60505, 1757, 3309, 99, 121, "Output"]
}, Open  ]],
Cell[63829, 1859, 3654, 104, 118, "DisplayFormula"],
Cell[67486, 1965, 355, 7, 30, "Text"],
Cell[CellGroupData[{
Cell[67866, 1976, 720, 20, 52, "Input"],
Cell[68589, 1998, 4437, 80, 253, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

